Graph-theoretic determination of massless modes in latticized theory-space models

A graph-theoretic method is introduced for analyzing fermion mass spectra in latticized theory-space models, including chain models arising from dimensional deconstruction. Fermion mass terms are mapped to bipartite graphs, with fields as vertices and nonvanishing mass terms as edges. The number of massless modes is shown to be fixed by the cardinality of a maximum matching of the associated graph. Moreover, the wave-function support of these modes is restricted to fields reachable from exposed or unmatched vertices by even-length maximum-matching-alternating paths, as characterized by the Dulmage-Mendelsohn decomposition. These results depend only on the topology of latticized theory space and are independent of model parameters. The method enables a systematic construction of latticized models with prescribed numbers and localization properties of massless modes.

==> anc/DM_decomposition.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     13457,        352]
NotebookOptionsPosition[     12276,        327]
NotebookOutlinePosition[     12715,        344]
CellTagsIndexPosition[     12672,        341]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["The following example subroutine implements the \
Dulmage\[Dash]Mendelsohn (DM) decomposition for a given bipartite graph", \
"Section"]], "Text",
 CellChangeTimes->{{3.984606997169415*^9, 3.984607074341717*^9}, {
  3.984607116994204*^9, 3.984607133149737*^9}, {3.9846078214063377`*^9, 
  3.984607823933749*^9}},ExpressionUUID->"9b46e88d-ec6f-4b91-900b-\
c056a5ac0df7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Subroutine", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DulmageMendelsohnEO", "[", "edges_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "g", ",", "M", ",", "matchAssoc", ",", "exposed", ",", "queue", ",", 
       RowBox[{"visited", "=", 
        RowBox[{"<|", "|>"}]}], ",", "v", ",", "u", ",", "even", ",", "odd"}],
       "}"}], ",", 
     RowBox[{
      RowBox[{"g", "=", 
       RowBox[{"Graph", "[", 
        RowBox[{"UndirectedEdge", "@@@", "edges"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"maximum", " ", "matching"}], "*)"}], 
      RowBox[{"M", "=", 
       RowBox[{"EdgeList", "@", 
        RowBox[{"FindIndependentEdgeSet", "[", "g", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matchAssoc", "=", 
       RowBox[{"Association", "@", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"First", "[", "#", "]"}], "->", 
              RowBox[{"Last", "[", "#", "]"}]}], "&"}], "/@", 
            RowBox[{"(", 
             RowBox[{"List", "@@@", "M"}], ")"}]}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Last", "[", "#", "]"}], "->", 
              RowBox[{"First", "[", "#", "]"}]}], "&"}], "/@", 
            RowBox[{"(", 
             RowBox[{"List", "@@@", "M"}], ")"}]}], ")"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "exposed", " ", "vertices", " ", "on", " ", "both", " ", "sides"}], 
       "*)"}], 
      RowBox[{"exposed", "=", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"VertexList", "[", "g", "]"}], ",", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"KeyExistsQ", "[", 
            RowBox[{"matchAssoc", ",", "#"}], "]"}]}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"queue", "=", "exposed"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Scan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"visited", "[", "#", "]"}], "=", "\"\<Even\>\""}], ")"}], 
         "&"}], ",", "exposed"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"queue", "=!=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{"v", "=", 
          RowBox[{"First", "[", "queue", "]"}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"queue", "=", 
          RowBox[{"Rest", "[", "queue", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"visited", "[", "v", "]"}], "===", "\"\<Even\>\""}], ",", 
           
           RowBox[{"(*", 
            RowBox[{"traverse", " ", "unmatched", " ", "edges"}], "*)"}], 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"!", 
                   RowBox[{"KeyExistsQ", "[", 
                    RowBox[{"matchAssoc", ",", "v"}], "]"}]}], "||", 
                  RowBox[{
                   RowBox[{"matchAssoc", "[", "v", "]"}], "=!=", "u"}]}], 
                 ")"}], "&&", 
                RowBox[{"!", 
                 RowBox[{"KeyExistsQ", "[", 
                  RowBox[{"visited", ",", "u"}], "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"visited", "[", "u", "]"}], "=", "\"\<Odd\>\""}], 
                ";", "\[IndentingNewLine]", 
                RowBox[{"queue", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"queue", ",", "u"}], "]"}]}], ";"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", 
               RowBox[{"AdjacencyList", "[", 
                RowBox[{"g", ",", "v"}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"(*", 
            RowBox[{"traverse", " ", "matched", " ", "edge"}], "*)"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"KeyExistsQ", "[", 
              RowBox[{"matchAssoc", ",", "v"}], "]"}], ",", 
             RowBox[{
              RowBox[{"u", "=", 
               RowBox[{"matchAssoc", "[", "v", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"!", 
                 RowBox[{"KeyExistsQ", "[", 
                  RowBox[{"visited", ",", "u"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"visited", "[", "u", "]"}], "=", "\"\<Even\>\""}], 
                 ";", "\[IndentingNewLine]", 
                 RowBox[{"queue", "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{"queue", ",", "u"}], "]"}]}], ";"}]}], "]"}]}]}], 
            "]"}]}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"even", "=", 
       RowBox[{"Keys", "@", 
        RowBox[{"Select", "[", 
         RowBox[{"visited", ",", 
          RowBox[{
           RowBox[{"#", "===", "\"\<Even\>\""}], "&"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"odd", "=", 
       RowBox[{"Keys", "@", 
        RowBox[{"Select", "[", 
         RowBox[{"visited", ",", 
          RowBox[{
           RowBox[{"#", "===", "\"\<Odd\>\""}], "&"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<Matching\>\"", "->", "M"}], ",", 
        RowBox[{"\"\<EvenVertices\>\"", "->", "even"}], ",", 
        RowBox[{"\"\<OddVertices\>\"", "->", "odd"}], ",", 
        RowBox[{"\"\<UnreachableVertices\>\"", "->", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"VertexList", "[", "g", "]"}], ",", 
           RowBox[{"Join", "[", 
            RowBox[{"even", ",", "odd"}], "]"}]}], "]"}]}]}], "|>"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.982564142528397*^9, 3.982564142533313*^9}, 
   3.982564195379258*^9, 3.982726262248578*^9, 3.982731259931726*^9, {
   3.984606984897731*^9, 3.984606995176854*^9}, {3.984607174732374*^9, 
   3.9846072054334793`*^9}, {3.985726958580502*^9, 3.9857269743694267`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"65b9f27b-2207-4ec9-af0e-e9454ca76f98"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.983481486465637*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"acd0a0eb-31fb-4438-b13e-329f74ad042c"],

Cell[CellGroupData[{

Cell["Example", "Subsection",
 CellChangeTimes->{{3.9846072344644623`*^9, 
  3.984607247774218*^9}},ExpressionUUID->"b4eb330a-6661-480e-9559-\
da3f70b43fec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "number", " ", "of", " ", "vertices"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"n", "=", "8"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.984607263903385*^9, 3.9846073053034887`*^9}, 
   3.9846073760153017`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"09b9073b-c802-4b23-bfec-bd4e8ccb09b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Define", " ", "the", " ", "biadjacency", " ", "matrix", " ", "B", " ", 
      "for", " ", "a", " ", "given", " ", 
      RowBox[{"graph", ".", " ", "B"}], " ", "is", " ", "an", " ", "nXn", " ",
       "matrix", " ", "whose", " ", 
      RowBox[{"(", 
       RowBox[{"i", ",", "j"}], ")"}]}], "-", 
     RowBox[{
     "entry", " ", "is", " ", "1", " ", "if", " ", "there", " ", "is", " ", 
      "an", " ", "edge", " ", "between", " ", 
      SubscriptBox["l", "i"], " ", "and", " ", 
      SubscriptBox["r", "j"]}]}], ",", " ", 
    RowBox[{"and", " ", "0", " ", 
     RowBox[{"otherwise", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"B", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "1", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "1", "0", "0", "0", "0", "0"},
        {"1", "1", "0", "0", "0", "0", "0", "0"},
        {"1", "1", "1", "0", "0", "0", "0", "0"},
        {"0", "1", "1", "1", "0", "1", "0", "0"},
        {"0", "0", "1", "1", "1", "0", "1", "0"},
        {"0", "0", "0", "1", "1", "0", "0", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9846073191512423`*^9, 3.9846074551085377`*^9}, {
   3.9846075062320757`*^9, 3.984607628312339*^9}, 3.985814142932274*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"df9ae09a-9864-47dc-948a-67cff5d90ee2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "following", " ", "constructs", " ", "the", " ", "vertices", 
    " ", "and", " ", "edges", " ", "sets"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VL", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"L", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VR", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"R", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ED", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", "1"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"ED", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"L", "[", "i", "]"}], ",", 
            RowBox[{"R", "[", "j", "]"}]}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.9846076583993473`*^9, 3.984607659574594*^9}, {
   3.9846076948301783`*^9, 3.9846077388777447`*^9}, 3.9846077977031927`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"9476747f-b746-4d88-bd31-3c27550a3abb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"DM", " ", "decomposition"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"DulmageMendelsohnEO", "[", "ED", "]"}]}]], "Input",
 CellChangeTimes->{{3.984607804156754*^9, 3.9846078150539*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"217fe183-ea0c-404a-8ab4-6cf6a082109d"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.984607773879222*^9, 3.984607774877245*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f6b07078-afaa-463b-9d7a-01e6537c7e19"]
}, Open  ]]
},
WindowSize->{1884., 1028.25},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"17316597-d04e-47bc-8467-0dde0cb2420f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 393, 6, 52, "Text",ExpressionUUID->"9b46e88d-ec6f-4b91-900b-c056a5ac0df7"],
Cell[954, 28, 6511, 164, 360, "Input",ExpressionUUID->"65b9f27b-2207-4ec9-af0e-e9454ca76f98"],
Cell[7468, 194, 165, 2, 51, "Input",ExpressionUUID->"acd0a0eb-31fb-4438-b13e-329f74ad042c"],
Cell[CellGroupData[{
Cell[7658, 200, 157, 3, 54, "Subsection",ExpressionUUID->"b4eb330a-6661-480e-9559-da3f70b43fec"],
Cell[7818, 205, 386, 9, 51, "Input",ExpressionUUID->"09b9073b-c802-4b23-bfec-bd4e8ccb09b7"],
Cell[8207, 216, 1857, 44, 181, "Input",ExpressionUUID->"df9ae09a-9864-47dc-948a-67cff5d90ee2"],
Cell[10067, 262, 1662, 49, 113, "Input",ExpressionUUID->"9476747f-b746-4d88-bd31-3c27550a3abb"],
Cell[11732, 313, 328, 6, 51, "Input",ExpressionUUID->"217fe183-ea0c-404a-8ab4-6cf6a082109d"],
Cell[12063, 321, 197, 3, 29, "Input",ExpressionUUID->"f6b07078-afaa-463b-9d7a-01e6537c7e19"]
}, Open  ]]
}
]
*)


